Operational Roles of QRNG-Derived Quantum Entropy in Bitcoin Proof-of-Work Architectures

Replacing classical entropy with QRNG output does not change honest Bitcoin PoW success probability when candidate headers remain distinct. The original contribution of this paper is a reproducible benchmark that locates and measures the operational value of quantum entropy in hybrid quantum-classical mining infrastructure through two scheduler-level observables, the entropy-efficiency factor $\eta$ and the reboot-diversity index $\rho$. Monte Carlo and scheduler simulations with confidence intervals show parity for competent deterministic and strong-classical baselines, while QRNG value emerges in assurance-oriented scenarios involving correlated restart faults, namespace reuse, and entropy provenance. The study is therefore positioned as a simulation-based validation framework rather than as a device-level QRNG demonstration; hardware-in-the-loop validation with recorded or live QRNG streams is identified as the next experimental step.

==> generate_figure.py <==
"""Reproduce Figure 1 and the summary B4 metrics used in the CBCTQ paper.

Usage:
    python generate_figure.py
"""

import math
import random
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

K = 1000
P = 1e-3
WINDOWS = 30000
EPISODES = 10000


def simulate_episode(W=64, restart_frac=0.2, cached_images=6, reuse_prev_frac=0.5,
                     prev_sigmas=None, rng=None):
    if rng is None:
        rng = random.Random()
    if prev_sigmas is None:
        prev_sigmas = [f"init-{i}" for i in range(W)]

    sigmas = [None] * W
    namespaces = [None] * W
    offsets = [None] * W
    units = 256

    n_restored = int(round(W * restart_frac))
    restored = set(rng.sample(range(W), n_restored))

    for i in range(W):
        if i in restored and rng.random() < reuse_prev_frac:
            img = rng.randrange(cached_images)
            sigmas[i] = prev_sigmas[i]
            namespaces[i] = f"img-{img}"
            offsets[i] = img * units
        else:
            sigmas[i] = rng.getrandbits(64)
            namespaces[i] = f"ns-{i}"
            offsets[i] = i * units

    unique_groups = len(set(zip(namespaces, offsets)))
    eta = unique_groups / W
    rho = sum(1 for i in range(W) if sigmas[i] != prev_sigmas[i]) / W
    return eta, rho, sigmas


def run_b4(episodes=EPISODES):
    rng = random.Random(0)
    prev = None
    etas = []
    rhos = []
    for _ in range(episodes):
        eta, rho, prev = simulate_episode(prev_sigmas=prev, rng=rng)
        etas.append(eta)
        rhos.append(rho)
    return np.array(etas), np.array(rhos)


def main():
    out = Path(__file__).resolve().parent
    etas = np.arange(0.75, 1.0001, 0.05)
    theory = (1 - (1 - P) ** (etas * K)) / (1 - (1 - P) ** K)

    rng = np.random.default_rng(12345)
    mc = []
    ci = []
    for eta in etas:
        prob = 1 - (1 - P) ** (eta * K)
        samples = rng.binomial(1, prob, size=WINDOWS)
        norm = samples.mean() / (1 - (1 - P) ** K)
        se = samples.std(ddof=1) / math.sqrt(WINDOWS) / (1 - (1 - P) ** K)
        mc.append(norm)
        ci.append(1.96 * se)
    mc = np.array(mc)
    ci = np.array(ci)

    eta_b4, rho_b4 = run_b4()
    eta_mean = eta_b4.mean()
    rho_mean = rho_b4.mean()
    ratio_b4 = (1 - (1 - P) ** (eta_mean * K)) / (1 - (1 - P) ** K)

    plt.figure(figsize=(4.6, 3.3), dpi=200)
    plt.plot(etas, theory, linewidth=1.6, label="Exact law")
    plt.errorbar(etas, mc, yerr=ci, fmt="o", ms=3.5, capsize=2, label="Monte Carlo")
    plt.plot([1.0], [1.0], marker="s", ms=5, linestyle="None", label="B1-B3")
    plt.plot([eta_mean], [ratio_b4], marker="D", ms=5, linestyle="None", label="B4 control")
    plt.xlabel(r"Entropy-efficiency factor $\eta$")
    plt.ylabel("Normalized discovery probability")
    plt.xlim(0.745, 1.005)
    plt.ylim(0.80, 1.01)
    plt.grid(True, linewidth=0.4, alpha=0.4)
    plt.legend(frameon=False, fontsize=7, loc="lower right")
    plt.tight_layout()
    plt.savefig(out / "qrng_eta_curve.png", bbox_inches="tight")

    print(f"B4 eta mean: {eta_mean:.6f}")
    print(f"B4 rho mean: {rho_mean:.6f}")
    print(f"B4 normalized success ratio: {ratio_b4:.6f}")


if __name__ == "__main__":
    main()

